Redshift and stellar mass dependence of intrinsic shapes of disc-dominated galaxies from COSMOS observations below $z = 1.0$

The high abundance of disc galaxies without a large central bulge challenges predictions of current hydrodynamic simulations of galaxy formation. We aim to shed light on the formation of these objects by studying the redshift and mass dependence of their intrinsic 3D shape distributions in the COSMOS galaxy survey below redshift $z=1.0$. This distribution is inferred from the observed distribution of 2D shapes, using a reconstruction method which we test using hydrodynamic simulations. Our tests reveal a moderate bias for the inferred average disc circularity and relative thickness, but a large bias on the dispersion of these quantities. Applying the reconstruction method on COSMOS data, we find variations of the average disc circularity and relative thickness with redshift of around $\sim1\%$ and $\sim10\%$ respectively, which is comparable to the error estimates on these quantities. The average relative disc thickness shows a significant mass dependence which can be accounted for by the scaling of disc radius with galaxy mass. We conclude that our data provides no evidence for a strong dependence of the average circularity and absolute thickness of disc-dominated galaxies on redshift and mass that is significant with respect to the statistical uncertainties in our analysis. These findings are expected in the absence of disruptive merging or feedback events that would affect galaxy shapes. They hence support a scenario where present-day discs form early ($z>1.0$) and subsequently undergo a tranquil evolution in isolation. However, more data and a better understanding of systematics are needed to reaffirm our results.

==> compile.sh <==
pdflatex main.tex
bibtex main
pdflatex main.tex

